Retrodicting Chaotic Systems: An Algorithmic Information Theory Approach

Making accurate inferences about data is a key task in science and mathematics. Here we study the problem of \emph{retrodiction}, inferring past values of a series, in the context of chaotic dynamical systems. Specifically, we are interested in inferring the starting value $x_0$ in the series $x_0,x_1,x_2,\dots,x_n$ given the value of $x_n$, and the associated function $f$ which determines the series as $f(x_i)=x_{i+1}$. Even in the deterministic case this is a challenging problem, due to mixing and the typically exponentially many candidate past values in the pre-image of any given value $x_n$ (e.g., a current observation). We study this task from the perspective of algorithmic information theory, which motivates two approaches: One to search for the `simplest' value in the set of candidates, and one to look for the value in the lowest density region of the candidates. We test these methods numerically on the logistic map, Tent map, Bernoulli map, and Julia/Mandelbrot map, which are well-studied maps in chaos theory. The methods aid in retrodiction by assigning low ranks to candidates which are more likely to be the true starting value. Our approach works well in some parameter and map cases, and outperforms several other retrodiction techniques (each of which fails to outperform random guessing). Nonetheless, the approach is not effective in all cases, and several open problems remain including computational cost and sensitivity to noise. All of these methods are unified through a Gaussian Process (GP) perspective, motivating complexity-based priors for GPs.

==> mhcode.ipynb <==
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%     Retrodiction of Chaotic Dynamical Systems (2024)      %%
%%  Distance- & Stretch-based Code for Logistic & Julia Map  %%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

###############################################################
print('Inverse of Density of Inverse Logistic Map (2405(5))')
###############################################################
# Let g:ℝ→ℝ be the n-th iteration of the Logistic Map (LM) x←rx(1-x) with r∈[0,4].
# Let y=g(x₀) and X₀ be the set of g-pre-images of y.
# Goal: Reconstruct true x₀ from y with as little extra Help as possible. 
# Help := #bits (code length CL) needed to encode x₀ given y. 
# Naive: Since x₀∈X₀ and |X₀|≤2^n due to ±√ in the inverse map, we can achieve CL(x₀|y,f)=n.
# Distance-based: Encode x₀ as x^ (only) to sufficient accuracy so the x∈X₀ closest to x^ is x₀.
# Density=stretch-based: Huffman encoding w.r.t. Prob(x):=c/|g'(x)| for x∈X₀.
# Rank-based: Convert Distance or Density to Rank∈ℕ, then encode integer Rank
import numpy as np, matplotlib.pyplot as plt

def fLM(x,r): 
    'return y=f(x), where f(x)=rx(1-x) is Logistic Map'
    return r*x*(1-x) # logistic map

def fiLMp(y,p,r): # inverse logistic map and inverse stretch factor 1/g'
    "return xv=f^{-1}(y) as vector and pv=p/f'(xv) as vector, where f(x)=rx(1-x)"
    v=np.arange(y.size)[4*y<r]; z=np.sqrt(1-4*y[v]/r) # v = indices of y that have inverse 
    return np.concatenate((.5*(1+z),.5*(1-z))), np.concatenate((-p[v]/z/r,p[v]/z/r))

def Rank2CL(r,m=1e99,a=None): 
    'Prefix Code Length ≈log₂(r+a)+2log₂(ln(r+a))-log₂(ln(a)) for r∈{1,...,m}. Good a≈<r>/ln(<r>)'
    if not a: a=np.minimum(np.log(m+2),10)
    return np.log2( (1/np.log(a)-1/np.log(m+a)) / (1/np.log(r+a-1)-1/np.log(r+a)) )

def CalcPointCloudLM(n,r,x0):
    'Computes inverse point cloud xv of Logistic(r) iteration x←rx(1-x) with stretch pv, true index ix0 and its pv-rank'
    y=x0 # starting value
    for i in range(n): y=fLM(y,r) # Iterate Logistic Map forward n times
    xv=np.array([y]); pv=np.array([1]) # Initialize xn and inverse stretch 1/g'
    for i in range(n): xv,pv=np.array(fiLMp(xv,pv,r)) # Iterate Logistic Map backwards n times        
    pv=np.abs(pv) # ignore sign
    ix0=np.argmin(np.abs(xv-x0)) # index of true x0
    rank=(pv>=pv[ix0]).sum() # rank of true x0
    return y,xv,pv,ix0,rank
    
def PlotPointCloudLM(n,r,x0,y,xv,pv,ix0,rank):
    "Print pesults and plot log₂|g'(X₀)| for provided x0"
    print(f'True x₀={x0} mapped to x{n}={y:.5f} in {n} iteration for r={r}')
    print(f'{xv.size} inverses out of {2**n} potential inverses')
    print(f'CodeLength: CL(rank)={Rank2CL(rank,xv.size):.2f} and log₂(norm/stretch)={np.log2(pv.sum()/pv[ix0]):.2f} vs log₂(m)={np.log2(xv.size):.2f}')
    plt.title(f"Log Stretch log₂|g'| at Reconstructed Points for r={r}")
    skip=np.random.choice(np.arange(xv.size),min(xv.size,5000),replace=False) # plot at most 1000 points
    plt.scatter(xv[skip],-np.log2(pv[skip]),c='b',s=2,label='Candidate x₀') # signed inverse density
    # plt.plot([0,1],-np.log2(pv).mean()*np.r_[1,1],'b:') # mean is meaningless
    plt.scatter(xv[ix0],-np.log2(pv[ix0]),facecolors='b',edgecolors='r',s=15,label=f'True x₀={x0}')
    # plt.plot([0,1],-np.log2(pv[ix0]).mean()*np.r_[1,1],'r:') # mean is meaningless
    plt.ylim(-np.log2(pv.max()),-0.7*np.log2(pv.min()))
    plt.xlabel(f'Reconstructed Candidate x₀∈X₀ for fixed true x₀={x0}'); plt.ylabel("log₂|g'(x₀)|")
    plt.legend(); plt.margins(0)
    if FORPAPER: plt.savefig(f'logistic-r{r}x{x0}.pdf',bbox_inches='tight',pad_inches=0); 
    plt.show() # frameon=False
    if False: # Plot CDF
        ixvsrt=np.argsort(xv)
        xv=xv[ixvsrt]; pv=pv[ixvsrt]
        plt.title('CDF for Reconstructed Points')
        plt.plot(xv,np.cumsum(np.abs(pv)))
        plt.show()
    
def PlotX0SweepLM(n,r,nx0=501):
    'Plot CL(x₀) for x₀∈[0,1]'
    nx0=501 # number of x0-values to test
    x0v=np.linspace(0,1,num=nx0)
    yv=np.ndarray(nx0) # g(xv)
    rankv=np.ndarray(nx0) # rank
    nxv=np.ndarray(nx0) # nxv[k]= #pre-images of x0v[k]
    px0v=np.ndarray(nx0) # inverse stretch factor 1/g'(x0)
    for k in range(nx0):
        x0=x0v[k] # starting value
        yv[k],xv,pv,ix0,rankv[k]=CalcPointCloudLM(n,r,x0)
        nxv[k]=xv.size
        px0v[k]=pv[ix0]/pv.sum()
    plt.figure(figsize=(6.4, 4.8))
    plt.title(f'Various Code Lengths of x₀ for Logistic Map with r={r}')
    plt.scatter(x0v,np.log2(nxv),c='k',s=2,label='log₂(#pre-images)')
    plt.plot([0,1],np.log2(nxv+1).mean()*np.r_[1,1],'k:',label='<log₂(#pre-images)>')
    #plt.scatter(x0v,np.log2(rankv),c='g',s=2,label='log₂(rank)') # unfair non-prefix code
    #plt.plot([0,1],np.log2(rankv).mean()*np.r_[1,1],'g:',label='<log₂(rank)>') 
    plt.scatter(x0v,Rank2CL(rankv,nxv),c='b',s=2,label='CL(rank)')
    #plt.hlines(Rank2CL(rankv,nxv).mean(),0,1,colors='b',linestyles='dotted',label='<CL(rank)>') # same as next line
    plt.plot([0,1],Rank2CL(rankv,nxv).mean()*np.r_[1,1],'b:',label='<CL(rank)>')
    plt.scatter(x0v,np.log2(1/px0v),c='r',s=2,label='log₂(norm/stretch)')
    plt.plot([0,1],np.log2(1/px0v).mean()*np.r_[1,1],'r:',label='<log₂(norm/stretch)>')
    plt.xlabel('True x₀',labelpad=-10); plt.ylabel('code length in bits')
    plt.legend(); plt.margins(0)
    if FORPAPER: plt.savefig(f'logistic{r}.pdf',bbox_inches='tight',pad_inches=0); 
    plt.show() # frameon=False
    #plt.title('Rank[x0] Histogram'); plt.hist(rankv); plt.show()
    #plt.title('Normalized Stretch[x0] Historgram'); plt.hist(px0v); plt.show()
    
FORPAPER=True # False=Experimental
if FORPAPER: # generate and save plots for paper
    r=4;    x0=0.35; n=6;  PlotPointCloudLM(n,r,x0,*CalcPointCloudLM(n,r,x0)); PlotX0SweepLM(n,r)
    r=3.84; x0=0.35; n=20; PlotPointCloudLM(n,r,x0,*CalcPointCloudLM(n,r,x0)); PlotX0SweepLM(n,r)
else: # experimental runs
    r=4 # logistic map parameter 0≤r≤4: Interesting: r=3.68, r=3.84, 
    x0=0.35 # starting value, default: 0.35
    n=10 # number of iterations
    y,xv,pv,ix0,rank=CalcPointCloudLM(n,r,x0)
    PlotPointCloudLM(n,r,x0,y,xv,pv,ix0,rank)
    PlotX0SweepLM(n,r)
    
###############################################################
print('Limiting Density as Point Cloud of Inverse Julia Map (JM) z←z²+c (2405(5))')
###############################################################
# Let g:ℂ→ℂ be the n-th iteration of the Julia map z←z²+c with c∈[0,4].
# See Logistic map for details (replace x∈ℝ with z∈ℂ and g'(x) by g'(z)².
import numpy as np, matplotlib.pyplot as plt, cmath
from sklearn.neighbors import NearestNeighbors

def ordinal(n): return f"{n}{'tsnrhtdd'[(n//10%10!=1)*(n%10<4)*n%10::4]}" # return human-readable ordinal 1st,2nd,3rd,4th,... of integer n
def fjm(z): return z*z+c # One Julia/Mandelbrot iteration
def fijm(z): return np.sqrt(z-c),-np.sqrt(z-c) # inverse JM iteration
def fijmp(z,p): pp=p*2*np.absolute(np.sqrt(z-c)); return pp,pp # Julia map stretch factor |g'()|

def CalcPointCloudJM(n,c,z0):
    """Computes inverse point cloud zv of Julia iteration z←z²+c and returns zn,zv,Dv,iz0:
       Iterates z←z²+c n-times forward from z0 to zn, then n-times backwards from zn to 2^n possible origins zv[0:2**n].
       Dv[i] is the distance of zv[i] to its nearest neighbor in zv. zv is sorted w.r.t. decreasing Dv. zv[iz0]=z0."""
    zn=z0
    for i in range(n): zn=fjm(zn) # Iterate z←z²+c forward n times
    zv=zn; pv=1.; logpm=0.
    for i in range(n): # Iterate z←z²+c backwards n times
        pv=np.array(fijmp(zv,pv)); 
        pm=pv.min(); pv/=pm; # logpm+=np.log(pm) # recale pv and keep log of global scale in logpm (doesn't help much)
        zv=np.array(fijm(zv))
    zv=np.ndarray.flatten(zv); pv=np.ndarray.flatten(pv) # vector of 2**n possible starting values z0 and stretch factors pv=g'
    X = zv.view("(2,)float") # complex→[real,imag] same as np.column_stack([zv.real,zv.imag])
    nn = NearestNeighbors(n_neighbors=2) # metric='minkowski', p=2, need nn=2, since first=self
    nn.fit(X) # prepare X for nn search
    Dv,_=nn.kneighbors(X) # 2nn of X to itself (Dv[:0]≡0)
    dz0,iz0=nn.kneighbors([[z0.real,z0.imag]]) # distance and index of true z0 to nn in X
    assert dz0[0,0]<1e-7, 'original z0 not found in reconstruction'
    #print(f'dist(zv[{iz0[0,0]}],z0)={dz0[0,0]:.3g}')
    iDvsrt=np.flip(np.argsort(Dv[:,1])) # rank based on 1/distance (default)
    # iDvsrt=np.argsort(pv) # rank based on stretch (test)
    Dv=Dv[iDvsrt,1]**2; zv=zv[iDvsrt]; pv=pv[iDvsrt] # sort w.r.t. distance to nn. TEST **2
    #pv=(pv**2)/(pv**2).sum() # replace stretch pv by normalized probability propto 1/strech (squared since 2 real dimensions)
    pv=(1/pv**2)/(1/pv**2).sum() # replace stretch pv by normalized probability propto 1/strech (squared since 2 real dimensions)
    iz0=np.where(iDvsrt==iz0[0,0])[-1][-1] # index of true z0 after sorting
    #assert iz0+1==(Dv>=Dv[iz0]).sum(), 'inconsistency in rank'
    #delta=iz0+1-(Dv>Dv[iz0]).sum(); if delta: print(delta,end=',')
    #assert abs(Dv[iz0[0,0],1]-Dvsrt[iz0srt])<1e-9, 'Something wrong with sorting Dv'
    return zn,zv,pv,Dv,iz0

def PlotPointCloudJM(n,c,z0,zn,zv,pv,Dv,iz0):
    print(f'True z₀={z0} with c={c} mapped to z{n}={zn:.5f}')
    plt.figure(figsize=(6.4, 4.8))
    plt.scatter(zv.real,zv.imag,s=2,c=np.log2(pv),label='Candidate z₀',cmap='jet'); 
    plt.colorbar(label='log₂(norm/stretch²)')
    plt.scatter(z0.real,z0.imag,facecolors='none',edgecolors='k',s=20,label='True z₀')
    plt.legend(); plt.margins(0)
    if FORPAPER: plt.savefig(f'julia{z0}-z0s.pdf',bbox_inches='tight',pad_inches=0); 
    plt.show()
    print('Sort candidate z₀ in decreasing distance to nearest neighbor solutions and print rank and distance of true z₀')
    print(f'dist(z0,nn(z0))={Dv[iz0]:.5f} and has {ordinal(iz0+1)}-largest distance among {2**n} candidates, hence z0 can be encoded in')
    print(f'distance-based log₂(norm/dist²(z₀,nn(z₀)))≈{np.log2(Dv.sum()/Dv[iz0]):.2f} bits -or- CL(DistRank) ≈ {Rank2CL(iz0+1,zv.size):.2f} bits') # iz0+1 ≈ (pv>=pv[iz0]).sum() if no ambiguity
    print(f'stretch-based log₂(norm/stretch²)        ≈{np.log2(1/pv[iz0]):.2f} bits -or- CL(StrechRank)≈{Rank2CL((pv>=pv[iz0]).sum(),pv.size):.2f} bits')
    plt.figure(figsize=(6.4, 4.8))
    plt.scatter(1/np.sqrt(Dv),1/np.sqrt(pv),s=1,c=np.arange(pv.size),label='Candidate z₀',cmap='jet')
    plt.colorbar(label='DistRank')
    plt.scatter(1/np.sqrt(Dv[iz0]),1/np.sqrt(pv[iz0]),facecolors='none',edgecolors='k',s=120,label='True z₀')
    plt.xlabel('1 / (nearest neighbor distance)'); plt.ylabel("normalized stretch factor |g'(z)|")
    plt.legend(); plt.margins(0)
    if FORPAPER: plt.savefig(f'julia{z0}-comp.pdf',bbox_inches='tight',pad_inches=0)
    plt.show()
    plt.figure(figsize=(6.4, 4.8))
    plt.scatter(np.arange(Dv.size),1/Dv,s=1,c=np.log2(pv),label='Candidate z0',cmap='jet')
    plt.colorbar(label='log₂(norm/stretch²)')
    plt.scatter(iz0,1/Dv[iz0],facecolors='none',edgecolors='k',s=20,label='True z₀')
    plt.xlabel('DistRank'); plt.ylabel('1 / (nearest neighbor distance)²')
    plt.legend(); plt.show()
    
def AvgCodeLengthJM(n,c,nsamples=100,r=1):
    print('Code length averaged over random starting points |z0|<r:',end=' ')
    # r=1. # create uniform random z0 in disc |z0|<r
    # nsamples=100 # #samples to average over 
    print(f'n={n}, c={c}, |z₀|<{r}, #samples={nsamples}')
    claviz0=clavDv=clavpv=clavpvr=0 # code length average based on iz0 and Dv[iz0] and pv[iz0] and pv rank
    for k in range(nsamples):
        z0=cmath.rect(np.sqrt(np.random.uniform(0,r)),np.random.uniform(0,2*np.pi))
        zn,zv,pv,Dv,iz0=CalcPointCloudJM(n,c,z0)
        #PlotPointCloudjm(n,c,z0,zn,zv,Dv,iz0)
        #print(iz0+1,end=',')
        clavDv+=np.log2(Dv.sum()/Dv[iz0])/nsamples
        claviz0+=Rank2CL((Dv>=Dv[iz0]).sum(),Dv.size)/nsamples  # iz0+1 ≈ (pv>=pv[iz0]).sum() if no ambiguity
        clavpv+=np.log2(1/pv[iz0])/nsamples
        clavpvr+=Rank2CL((pv>=pv[iz0]).sum(),Dv.size)/nsamples
    print(f'<log₂(norm/distance²)> = {clavDv:.2f} ({n-clavDv:.2f} bits saved)')
    print(f'<CL(DistRank)>         = {claviz0:.2f} ({n-claviz0:.2f} bits saved)')
    print(f'<log₂(norm/stretch²)>  = {clavpv:.2f} ({n-clavpv:.2f} bits saved)')
    print(f'<CL(StretchRank)>      = {clavpvr:.2f} ({n-clavpvr:.2f} bits saved)')

def PlotCLZGridJM(n,c,code=2|4|8|16,R=1,Nxy=20):
    'Plot CodeLength for z0-grid [-1,1]². 1=exp|2=DistRank|4=Dist|8=StretchRank|16=Stretch'
    xv=np.linspace(-R,R,Nxy) # x-range
    yv=np.linspace(-R,R,Nxy) # y-range
    Z=np.ndarray((Nxy,Nxy,5)) # naive loop
    for i,x in np.ndenumerate(xv):
        for j,y in np.ndenumerate(yv):
            z0=complex(x,y)
            zn,zv,pv,Dv,iz0=CalcPointCloudJM(n,c,z0)
            Z[i,j,0]=np.log2(iz0+1) # 'exp'erimental
            Z[i,j,1]=np.log2(Dv.sum()/Dv[iz0]) # 'Distance'
            Z[i,j,2]=Rank2CL((Dv>=Dv[iz0]).sum(),Dv.size)  # 'Distance Rank' iz0+1 ≈ (pv>=pv[iz0]).sum() if no ambiguity
            Z[i,j,3]=np.log2(1/pv[iz0]) # 'Stretch'
            Z[i,j,4]=Rank2CL((pv>=pv[iz0]).sum(),Dv.size) # 'Stretch Rank'
    X,Y=np.meshgrid(xv,yv); C=(X**2+Y**2<=R**2) # Circle Mask
    # C=np.linalg.norm(np.meshgrid(xv,yv),axis=0)<=R**2 # same but w/o explicit X,Y
    for i in range(5):
        if code&(2**i): 
            codename=['Experimental','Distance','Dist. Rank','Stretch','       Stretch Rank']
            print(f'Average {codename[i]} Code Length for n={n} and c={c} and z₀∈[-1,1]² is {Z[:,:,i].mean():.2f}',end=' ')
            print(f'and for |z₀|≤{R} is {(Z[:,:,i]*C).sum()/C.sum():.2f}')
            if FORPAPER: 
                plt.figure(figsize=(3.2,2.4))
                plt.title(f'{codename[i]} <CL>={(Z[:,:,i]*C).sum()/C.sum():.2f}')
                img=plt.imshow(Z[:,:,i],extent=[-R,R,-R,R],origin='lower',cmap='jet',vmin=2,vmax=13) # ,alpha=0.5
                plt.gca().add_patch(plt.Circle((0,0),R,color='k',fill=False))
                plt.margins(0); plt.axis('off')
                plt.savefig(f'julia{c}-grid{i}.pdf',bbox_inches='tight',pad_inches=0)
                if i==4:
                    plt.colorbar(label='code length in bits') # integrated in last image
                    #fig,ax = plt.subplots(); plt.colorbar(img,ax=ax); ax.remove() # separate colobar
                    #plt.savefig(f'julia{c}-grid-colorbar.pdf',bbox_inches='tight',pad_inches=0) # grid{i} if colobars are different
            else:
                plt.title(f'{codename[i]} CL for z₀∈[-1,1]²')
                plt.imshow(Z[:,:,i],extent=[-R,R,-R,R],origin='lower',cmap='jet')
                plt.gca().add_patch(plt.Circle((0,0),R,color='k',fill=False))
                plt.colorbar(label='code length in bits') # integrated in last image
                plt.margins(0)
            plt.show()
    return Z

FORPAPER=True # False=Experimental
if FORPAPER: # generate and save plots for paper
    n=10; c=0.3+0.6j; z0=0.05+0.03j; PlotPointCloudJM(n,c,z0,*CalcPointCloudJM(n,c,z0)); AvgCodeLengthJM(n,c,nsamples=1000)
    n=10; c=0.3+0.6j; z0=0.2+0.2j;   PlotPointCloudJM(n,c,z0,*CalcPointCloudJM(n,c,z0)); AvgCodeLengthJM(n,c,nsamples=1000)
    Z=PlotCLZGridJM(n,c,code=2|4|8|16,Nxy=100)
else: # experimental
    n=10 # default:11, number of iterations. For n>11 a log(z) implementation is needed 
    c=0.3+0.6j # c=0.3+0.6j # c=0.2+0.5j
    z0=0.05+0.03j # z0=0.2+0.2j # starting point z0=0+0j creates a double point. Needs special treatement or start with z0=c instead
    zn,zv,pv,Dv,iz0=CalcPointCloudJM(n,c,z0)
    PlotPointCloudJM(n,c,z0,zn,zv,pv,Dv,iz0)
    AvgCodeLengthJM(n,c,nsamples=100) # nsamples=1000
    n=10 # For n>9 a log(z) implementation is needed 
    Z=PlotCLZGridJM(n,c,code=2|4|8|16,Nxy=10)


